Reconstructed pCT Images Using Monte Carlo Simulations of a Scintillating Glass Detector

The high cost and low image quality traditionally associated with proton computed tomography (pCT) have prevented it from seeing significant use in clinical settings. A cheap, compact, high-density scintillating glass detector capable of being attached to existing proton therapy gantries may help address these concerns. The design of the detector allows for use in conjunction with single-proton counting reconstruction algorithms, as well as beam-based algorithms that do not resolve individual protons within an accelerator bunch. This study presents quantitative reconstructed images of proton stopping power from Monte Carlo generated pCT scans using the radiation transport code MCNP6, demonstrating the feasibility of proton imaging using this detector design. Relative error and contrast have been examined and compared for images reconstructed using two reconstruction algorithms: a standard filtered backprojection algorithm to act as a benchmark, and a variant of a pCT algorithm which utilizes the concept of distance-driven binning.

==> anc/DDB_Grid.tex <==
\documentclass[../ms.tex]{subfiles}

% Diagram showing the DDB process
\begin{document}

\begin{tikzpicture}[scale=1,every node/.style={scale=1}]

% Gridlines
\foreach \a in {0,90}
	\foreach \x in {-3.5,-3,...,3,3.5}
		\draw [opacity=0.5,rotate=\a,gray,shift={(0,\x)}] (-3.5,0) -- (3.5,0);
		
% Pixel centers
\foreach \x in {-3.25,-2.75,...,2.75,3.25}
	\foreach \y in {-3.25,-2.75,...,2.75,3.25}
		\draw [gray,opacity=0.2,fill=gray] (\x,\y) circle (0.02);	

% Axes
\draw [->,black] (-5.05,0) -- (5.05,0) node at (5.25,0){y};
\draw [->,black] (0,-5.05) -- (0,5.05) node at (0,5.25){z};
\draw [->,teal,rotate=45,opacity=0.5] (-6,0) -- (6,0) node at (6.5,0){t};
\draw [->,teal,rotate=45,opacity=0.5] (0,-6) -- (0,6) node at (0,6.5){s};

% Crude source object
\draw[rotate=45,fill=lightgray,fill opacity=0.5] (0,-7) ellipse (0.25 and 0.125);
\draw[rotate=45] (0.25,-7) -- (0.25,-7.5);
\draw[rotate=45] (-0.25,-7) -- (-0.25,-7.5);
%\draw[rotate=45,opacity=1] (-0.25,-7.5) -- (0.25,7.5);

% Beam
\coordinate [rotate=45] (BL) at (0,-5);
\coordinate [rotate=45] (TL) at (-2,5);
\coordinate [rotate=45] (TC) at (0,5);
\coordinate [rotate=45] (TR) at (2,5);
\coordinate [rotate=45] (BR) at (0,-5);
\draw [rotate around={45:(0,0)},thick,-,fill=olive,opacity=0.1] (0,-7) -- (-2,5.5) -- (0,5.5) -- (2,5.5) -- (0,-7);

% Radiograph lines
\foreach \s in {-4.8,-4.0,-3.2,-2.4,-1.6,-0.8,0,0.8,1.6,2.4,3.2,4.0,4.8}
	\draw [red,rotate=45,shift={(0,\s)},opacity=0.3] (-3.5,0) -- (3.5,0);
	
% Zero-pad radiograph lines
\foreach \s in {-4.8,-4.0,-3.2,-2.4,-1.6,-0.8,0,0.8,1.6,2.4,3.2,4.0,4.8}{
	\draw [red,rotate=45,shift={(0,\s)},opacity=0.3] (-5,0) -- (-3.5,0);
	\draw [red,rotate=45,shift={(0,\s)},opacity=0.3] (3.5,0) -- (5,0);
}

% Radiograph dots
\foreach \s in {-4.8,-4.0,-3.2,-2.4,-1.6,-0.8,0,0.8,1.6,2.4,3.2,4.0,4.8}{
	\foreach \t in {-5,-4.5,-4,-3.5}
		\draw [red,rotate=45,shift={(0,\s)},fill=red,opacity=1] (\t,0) circle (0.02);
	\foreach \t in {3.5,4,4.5,5}
		\draw [red,rotate=45,shift={(0,\s)},fill=red,opacity=1] (\t,0) circle (0.02);
	\foreach \t in {-3.5,-3.0,...,3.0,3.5}
		\draw [red,rotate=45,shift={(0,\s)},fill=red] (\t,0) circle (0.02);
}

% Radiograph label
\draw [black] node at (3.2,-5.4){$ g(t,s,E_0) $};

\end{tikzpicture}

\end{document}

==> anc/DetectorDiagram.tex <==
\documentclass[../ms.tex]{subfiles}

% tikz image for glass detector setup
\begin{document}

\begin{tikzpicture}[scale=0.5,every node/.style={scale=0.8}]

% Declare layers for control over line overlaps
\pgfdeclarelayer{paths} % Proton pahts
\pgfdeclarelayer{detector} % Glass calorimeter
\pgfdeclarelayer{axes} % Both sets of axes
\pgfdeclarelayer{phantom} % The phantom
\pgfdeclarelayer{source} % The proton source

\pgfsetlayers{paths,source,phantom,axes,main,detector} % Layer order

% Proton paths
\begin{pgfonlayer}{paths} % select the background layer
	\draw[red,opacity=0.5,->] (-10,0,1.5) -- (8.5,0,1.5);
	\foreach \t in{-2.5,-1.5,-0.5,0.5}
	{
		\draw[red,opacity=0.1] (-10,0,\t) -- (8.5,0,\t);
	}
\end{pgfonlayer}

% Proton source
\begin{pgfonlayer}{source} % select the background layer
	\draw (-12,-0.5,2) -- (-12,0.5,2); % Left front
	\draw (-10,-0.5,2) -- (-10,0.5,2); % Right front
	\draw (-10,-0.5,1) -- (-10,0.5,1); % Right back
	\draw (-12,-0.5,2) -- (-10,-0.5,2); % Bottom front
	\draw (-12,0.5,2) -- (-10,0.5,2); % Top front
	\draw (-10,-0.5,2) -- (-10,-0.5,1); % Bottom right
	\draw (-10,0.5,2) -- (-10,0.5,1); % Top right
	\draw (-12,0.5,2) -- (-12,0.5,1); % Top left
	\draw (-12,0.5,1) -- (-10,0.5,1); % Top back
\end{pgfonlayer}{source} % select the background layer

% Axes
\begin{pgfonlayer}{axes} 
	% Rotated Axes
	\draw[teal,->] (0,0,0) -- (5,0,0) node at (5.4,0,0){s};
	\draw[teal,->] (0,0,0) -- (0,0,6) node at (0,0,6.4){t};

	% Unrotated axes
	\draw[black,opacity=0.8,->] (0,0,0) -- (4.09,0,2.86) node at (4.50,-0.1,3.09){z};
	\draw[black,opacity=0.8,->] (0,0,0) -- (-2.86,0,4.09) node at (-3.09,0,4.42){y};
	\draw[black,opacity=0.8,->] (0,0,0) -- (0,3,0) node at (0,3.4,0){x};
\end{pgfonlayer}{fg} 

% Calorimeter cube
\begin{pgfonlayer}{detector} 
	% Front face calorimeter
	\draw [draw=black, opacity=0,fill=lightgray!50, fill opacity=1] plot coordinates { (8.5,-3,3) (14.5,-3,3) (14.5,3,3) (8.5,3,3) (8.5,-3,3) }; 
	
% Right face calorimeter
\draw [draw=black, opacity=0,fill=lightgray!50, fill opacity=1] plot coordinates { (14.5,-3,3) (14.5,-3,-3) (14.5,3,-3) (14.5,3,3) (14.5,-3,3) };
	
% Top face calorimeter
\draw [draw=black, opacity=0,fill=lightgray!50, fill opacity=1] plot coordinates { (8.5,3,3) (14.5,3,3) (14.5,3,-3) (8.5,3,-3) (8.5,3,3) };
	
\draw (8.5,-3,3) -- (8.5,3,3); % Left front
\draw (8.5,-3,3) -- (14.5,-3,3); % Bottom front
\draw (8.5,3,3) -- (14.5,3,3); % Top front
\draw (14.5,-3,3) -- (14.5,3,3); % Right front
\draw (8.5,3,3) -- (8.5,3,-3); % Top left
\draw (8.5,3,-3) -- (14.5,3,-3); % Back top
\draw (14.5,-3,-3) -- (14.5,-3,3); % Right bottom
\draw (14.5,3,-3) -- (14.5,3,3); % Right top
\draw (14.5,-3,-3) -- (14.5,3,-3); % Right back

% Calorimeter cube bars
\foreach \x in{9.5,10.5,11.5,12.5,13.5,14.5}
{	
	\foreach \y in{-3,-2,-1,0,1,2,3}
		{     			
	   		\draw (\x,-3,3) -- (\x,3,3); % Front right vertical	
					
		   	\draw (\x - 1,-3,3) -- (\x - 1,3,3); % Front left vertical
		   	\draw (\x,-3,3) -- (\x,3,3); % Front right vertical
		   			
		   	\draw (\x,3,3) -- (\x,3,-3); % Top face right lines
		   	\draw (\x - 1,3,3) -- (\x - 1,3,-3); % Top face left lines
		}	
}
	
% Calorimeter cube even bars
\foreach \x in{10.5,12.5,14.5}
{
	\foreach \z in{-3,-2,-1,0,1,2,3}
	{
		\draw (\x,3,\z) -- (\x - 1,3,\z); % Top face 
	}
}

% Right face lines
\foreach \z in{-3,-2,-1,0,1,2,3}
{
	\draw (14.5,-3,\z) -- (14.5,3,\z);
}
	
% Calorimeter cube odd bars
\foreach \x in{9.5,11.5,13.5}
{	
	\foreach \y in{-3,-2,-1,0,1,2,3}
	{   	
		% Front face lines
		\draw (\x - 1,\y,3)	-- (\x,\y,3);	
				
	   	\draw (\x - 1,-3,3) -- (\x - 1,3,3); % Front left vertical
	   	\draw (\x,-3,3) -- (\x,3,3); % Front right vertical
	   			
	   	\draw (\x,3,3) -- (\x,3,-3); % Top face right lines
	   	\draw (\x - 1,3,3) -- (\x - 1,3,-3); % Top face left lines
	}
}
\end{pgfonlayer}{detector} 

% Phantom
\begin{pgfonlayer}{phantom} 
	\filldraw[color=blue!20,opacity=1] (-2,1) arc (180:360:2 and 0.5) -- (2,-1) arc (360:180:2 and 0.5) -- cycle;
	\filldraw[color=blue!20,opacity=1] (0,1) circle (2 and 0.5);
	\draw (-2,1) arc (180:360:2 and 0.5);
	\draw (-2,1) arc (180:0:2 and 0.5);
	\draw (-2,-1) arc (180:370:2 and 0.5);
	\draw(-2,-1)  -- (-2,1);
	\draw(2,-1)   -- (2,1);
\end{pgfonlayer}{phantom} 

% Info labels
\draw node[scale=1.5] at (-11.5,5.5,0){$ E_\mathrm{in} $};
\draw node[scale=1.5] at (11.5,5.5,0){$ \langle E_\mathrm{out} \rangle $};

% Visible source
\draw[red,opacity=0.1] (-10,0,2.5) -- (8.5,0,2.5); % Visible line

% Source path
\draw[black,opacity=0.5,->] (-11,0,-3.5) -- (-11,0,-1.5);

% Rotation arc
\draw[teal,->] (-0.55,2.5) arc (120:420:1 and 0.25) node[at end,anchor=south west]{$ \theta $};

\end{tikzpicture}

\end{document}

==> anc/PhantomTable.tex <==
\documentclass[../ms.tex]{subfiles}

\begin{document}

\resizebox{\textwidth}{!}{
\begin{tabular}{*{15}{l}}
\toprule
Material & {1 (\ce{H})} & {6 (\ce{C})} & {7 (\ce{N})} & {8 (\ce{O})} & {12 (\ce{Mg})} & {14 (\ce{Si})} & {15 (\ce{P})} & {17 (\ce{Cl})} & {20 (\ce{Ca})} & {22 (\ce{Ti})} & {26 (\ce{Fe})} & {$\rho$} & {$ \eta_e $} \\
 & 1.0079 & 12.011 & 14.007 & 15.999 & 24.305 & 28.085 & 30.974 & 35.453 & 40.078 & 47.880 & 55.847 & {\SI{}{\g\per\cm\cubed}} & {} \\ %
\midrule
LN-300 Lung & 8.46 & 59.37 & 1.96 & 18.14 & 11.19 & 0.78 & 0 & 0.10 & 0 & 0 & 0 & 0.30 & 0.29 \\
LN-450 Lung & 8.47 & 59.56 & 1.97 & 18.11 & 11.21 & 0.58 & 0 & 0.10 & 0 & 0 & 0 & 0.45 & 0.44 \\
AP6 Adipose & 9.06 & 72.29 & 2.25 & 16.27 & 0 & 0 & 0 & 0.13 & 0 & 0 & 0 & 0.94 & 0.93 \\
BR-12 Breast & 8.59 & 70.10 & 2.33 & 17.90 & 0 & 0 & 0 & 0.13 & 0.95 & 0 & 0 & 0.98 & 0.96 \\
Water & 11.19 & 0 & 0 & 88.81 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 1 \\
CT Solid Water & 8.00 & 67.29 & 2.39 & 19.87 & 0 & 0 & 0 & 0.14 & 2.31 & 0 & 0 & 1.02 & 0.99 \\
BRN-SR2 Brain & 10.82 & 72.54 & 1.69 & 14.86 & 0 & 0 & 0 & 0.08 & 0 & 0 & 0 & 1.05 & 1.04 \\
LV1 Liver & 8.06 & 67.01 & 2.47 & 20.01 & 0 & 0 & 0 & 0.14 & 2.31 & 0 & 0 & 1.10 & 1.06 \\
IB Inner Bone & 6.67 & 55.65 & 1.96 & 23.52 & 0 & 0 & 3.23 & 0.11 & 8.86 & 0 & 0 & 1.14 & 1.09 \\
B200 Bone Mineral & 6.65 & 55.51 & 1.98 & 23.64 & 0 & 0 & 3.24 & 0.11 & 8.87 & 0 & 0 & 1.15 & 1.10 \\
CB2 - 30\% \ce{CaCO3} & 6.68 & 53.47 & 2.12 & 25.61 & 0 & 0 & 0 & 0.11 & 12.01 & 0 & 0 & 1.34 & 1.28 \\
CB2 - 50\% \ce{CaCO3} & 4.77 & 41.62 & 1.52 & 31.99 & 0 & 0 & 0 & 0.08 & 20.02 & 0 & 0 & 1.56 & 1.47 \\
SB3 Cortical Bone & 3.41 & 31.41 & 1.84 & 36.50 & 0 & 0 & 0 & 0.04 & 26.81 & 0 & 0 & 1.82 & 1.69 \\
Titanium (Grade 2) & 0.01 & 0.08 & 0.03 & 0.25 & 0 & 0 & 0 & 0 & 0 & 99.33 & 0.3 & 4.51 & 3.74 \\
\bottomrule
\end{tabular}
}

\end{document}
